Multi-cell Coordinated Joint Sensing and Communications

This paper proposes block-level precoder (BLP) designs for a multi-input single-output (MISO) system that performs joint sensing and communication across multiple cells and users. The Cramer-Rao-Bound for estimating a target's azimuth angle is determined for coordinated beamforming (CBF) and coordinated multi-point (CoMP) scenarios while considering inter-cell communication and sensing links. The formulated optimization problems to minimize the CRB and maximize the minimum-signal-to-interference-plus-noise-ratio (SINR) are non-convex and are represented in the semidefinite relaxed (SDR) form to solve using an alternate optimization algorithm. The proposed solutions show improved performance compared to the baseline scenario that neglects the signal component from neighboring cells.

==> Secondment2/simulation_AAU/MMC/fsqfindewq.m <==
%fsqfindewq(lambda,mu,c,m)
%   This function finds the average waiting time in the queue
%   (ewq) for a machine repair problem (finite source queue)

function out = fsqfindewq(lambda,mu,c,m)

ld = fsqfindld(lambda,mu,c,m);
lu = fsqfindlu(lambda,mu,c,m);

ewq = ld/(lambda*lu);

out = ewq;

==> Secondment2/simulation_AAU/MMC/fsqfindld.m <==
%fsqfindld(lambda,mu,c,m)
%   This function finds the number of machines down (ld) 
%   for a machine repair problem (finite source queue).

function out = fsqfindld(lambda,mu,c,m)

lu = fsqfindlu(lambda,mu,c,m);
ld = m - lu;

out = ld;

==> Secondment2/simulation_AAU/MMC/fsqfindldr.m <==
%fsqfindldr(lambda,mu,c,m)
%   This function finds the average number of machines being repaired (ldr)
%   for a machine repair problem (finite source queue)

function out = fsqfindldr(lambda,mu,c,m)

p0 = fsqfindp0(lambda,mu,c,m);
firstsum = 0;

for i = 0:c-1
    term = (c-i)*nchoosek(m,i)*(lambda/mu)^i*p0;
    firstsum = firstsum + term;
end

ldr = c - firstsum;

out = ldr;

==> Secondment2/simulation_AAU/MMC/fsqfindlu.m <==
%fsqfindlu(lambda,mu,c,m)
%   This function finds the average number of machines up and working (lu)
%   for a machine repair problem (finite source queue)

function out = fsqfindlu(lambda,mu,c,m)

ldr = fsqfindldr(lambda,mu,c,m);
lu = (mu/lambda)*ldr;

out = lu;

==> Secondment2/simulation_AAU/MMC/fsqfindp0.m <==
%fsqfindp0(lambda,mu,c,m)
%   This function finds the probability all machines are working
%   for a machine repair problem (finite source queue)

function out = fsqfindp0(lambda,mu,c,m)

firstsum = 0;
secondsum = 0;

for i = 0:c-1
    term = nchoosek(m,i)*(lambda/mu).^i;
    firstsum = firstsum + term;
end

for i = c:m
    term = nchoosek(m,i)*(lambda/mu).^i*factorial(i)./(factorial(c)*c.^(i-c));
    secondsum = secondsum + term;
end

total = firstsum + secondsum;
p0 = total.^(-1);

out = p0;

==> Secondment2/simulation_AAU/MMC/fsqfindpn.m <==
%fsqfindpn(lambda,mu,c,m,n)
%   This function finds the probability there are n machines down
%   (in the system) for a machine repair problem (finite source queue).

function out = fsqfindpn(lambda,mu,c,m,n)

p0 = fsqfindp0(lambda,mu,c,m);

if n == 0
    pn = p0;
end

if n >= 1
    if n < c
        pn = nchoosek(m,n)*(lambda/mu)^n*p0;
    end
end

if n >= c
    if n <= m
        pn = nchoosek(m,n)*(lambda/mu)^n*p0*factorial(n)/(factorial(c)*c^(n-c));
    end
end

if n > m
    pn = 0;
end

out = pn;

==> Secondment2/simulation_AAU/MMC/machine.m <==
%machine(lambda,mu,m,cw,cs)
%   This function finds the optimal number of servers
%   to be hired in order to maximize profit, or equivilently,
%   minimize the cost of repairmen and revenue lost to down machines.

function out = machine(lambda,mu,m,cw,cs)

cont = 1;
c = 1;
costlast = inf;
while cont == 1
    ld = fsqfindld(lambda,mu,c,m);
    costnow = cw*ld + cs*c;
    if costnow < costlast
        costlast = costnow;
        c = c + 1;
    end
    if costnow > costlast
        cont = 0;
    end
end

out = c;
    

==> Secondment2/simulation_AAU/MMC/mmcfindewq.m <==
%mmcfindewq(lambda,mu,c)
%   This function finds the average waiting time
%   for an M/M/c queueing system.

function out = mmcfindewq(lambda,mu,c)

lq = mmcfindlq(lambda,mu,c);
ewq = lq/lambda;

out = ewq;

==> Secondment2/simulation_AAU/MMC/mmcfindlq.m <==
%mmcfindlq(lambda,mu,c)
%   This function finds the average queue size
%   for an M/M/c queueing system.

function out = mmcfindlq(lambda,mu,c)

p = lambda/(mu*c);
pc = lambda/mu;
p0 = mmcfindp0(lambda,mu,c);

lq = ((pc)^c)/factorial(c)*p0*p/((1-p)^2);

out = lq;

==> Secondment2/simulation_AAU/MMC/mmcfindls.m <==
%mmcfindls(lambda,mu,c)
%   This function finds the average system size
%   for an M/M/c queueing system.

function out = mmcfindls(lambda,mu,c)

pc = lambda/mu;
lq = mmcfindlq(lambda,mu,c);

ls = lq + pc;

out = ls;

==> Secondment2/simulation_AAU/MMC/mmcfindp0.m <==
%mmcfindp0(lambda,mu,c)
%   This function finds the probability all machines are working
%   for an M/M/c queueing system.

function out = mmcfindp0(lambda,mu,c)

p = lambda/(mu*c);
pc = lambda/mu;

firstsum = 0;

for i = 0:c-1
    term = (pc^i)/(factorial(i));
    firstsum = firstsum + term;
end

total = firstsum + ((pc)^c)/(factorial(c)*(1-p));
p0 = total^-1;

out = p0;


==> Secondment2/simulation_AAU/MMC/mmcfindpn.m <==
%mmcfindpn(lambda,mu,c,n)
%   This function finds the probability there are n customers
%   in the system for an M/M/c queueing system.

function out = mmcfindpn(lambda,mu,c,n)

p = lambda/(mu*c);
pc = lambda/mu;
p0 = mmcfindp0(lambda,mu,c);

if n == 0
    pn = p0;
end

if n >= 1
    if n < c
        pn = (pc^n)/factorial(n)*p0;
    end
end

if n >= c
    pn = (c^c)/factorial(c)*p0*p^n;
end

out = pn;


==> Secondment2/simulation_AAU/baselineComparison_plotting.m <==
clc
clear all
close all
xfactor=[2/sqrt(3) sqrt(2) 1.641 1.7988 2 1+2*cos(2*pi/7) 1+2*cos(2*pi/8) 1+2*cos(2*pi/9)];
Ra=100;
% f=8;
% R=xfactor(f)*Ra;
% R=xfactor(4)*xfactor(8)*Ra;
Rg=xfactor(1)*Ra:1:1000;
index=0;
th = 0:pi/50:2*pi;
for ii=1:size(Rg,2)
    index=0;
    R=Rg(ii);
    while (R>Ra)
        index=index+1;
        for i=1:size(xfactor,2)
            ncell(i)=numberofcells(R,Ra,xfactor(i),i+2);
        end
        nmin=min(ncell);
        packing(ii,index) = {find(ncell==nmin)+2};
        R =R/xfactor(find(ncell==nmin));
    end
    ncell_proposed(ii)=prod(cell2mat(packing(ii,:)));
    ncell_baseline7(ii)=numberofcells(Rg(ii),Ra,xfactor(5),7);
    ncell_baseline5(ii)=numberofcells(Rg(ii),Ra,xfactor(3),5);
    ncell_baseline4(ii)=numberofcells(Rg(ii),Ra,xfactor(2),4);
    ncell_baseline10(ii)=numberofcells(Rg(ii),Ra,xfactor(8),10);
end
plot(Rg,ncell_proposed)
hold on
% plot(Rg,ncell_baseline4)
plot(Rg,ncell_baseline5)
plot(Rg,ncell_baseline7)
plot(Rg,ncell_baseline10)
legend('proposed','baseline5','baseline7','baseline10')
grid on



==> Secondment2/simulation_AAU/main_with__optimal_packing.m <==
clc
clear all
close all
xfactor=[2/sqrt(3) sqrt(2) 1.641 1.7988 2 1+2*cos(2*pi/7) 1+2*cos(2*pi/8) 1+2*cos(2*pi/9)];
Ra=100;
% f=8;
% R=xfactor(f)*Ra;
% R=xfactor(4)*xfactor(8)*Ra;
R=1050;
Rcopy=R;
index=0;
th = 0:pi/50:2*pi;
while (R>Ra)
    index=index+1;
    for i=1:size(xfactor,2)
        ncell(i)=numberofcells(R,Ra,xfactor(i),i+2);
    end
    nmin=min(ncell);
    packing(index) = find(ncell==nmin)+2;
    R =R/xfactor(find(ncell==nmin));
end
R=Rcopy;
for p=1:size(packing,2)
    Rsmall =R/xfactor(packing(p)-2);
    if (p==1)
        if (packing(p)<=6)
            [xtemp,ytemp]=packing3to6(Rsmall,packing(p));
        elseif (packing(p)>=8)
            [xtemp,ytemp]=packing8to10(Rsmall,packing(p));
        else
            [xtemp,ytemp]=packing7(Rsmall);
        end
        xcord=reshape(xtemp',size(xtemp,2)*size(xtemp,1),1);
        ycord=reshape(ytemp',size(ytemp,2)*size(ytemp,1),1);
        clustercenters=[xcord ycord];
    else
        
        for  ii=1:size(clustercenters,1)
            if (packing(p)<=6)
                [xtemp,ytemp]=packing3to6(Rsmall,packing(p));
            elseif (packing(p)>=8)
                [xtemp,ytemp]=packing8to10(Rsmall,packing(p));
            else
                [xtemp,ytemp]=packing7(Rsmall);
            end
            xt1(ii,:)={xtemp+clustercenters(ii,1)};
            yt1(ii,:)={ytemp+clustercenters(ii,2)};            
        end
        xt=cell2mat(xt1);
        yt=cell2mat(yt1);
        xcord=reshape(xt',size(xt,2)*size(xt,1),1);
        ycord=reshape(yt',size(yt,2)*size(yt,1),1);
        clustercenters=[xcord ycord];            
    end 
    figure(2)
    for j=1:1:size(clustercenters,1)
        xunit = Rsmall.*cos(th) + clustercenters(j,1);
        yunit = Rsmall.* sin(th) + clustercenters(j,2);
        plot(xunit,yunit,'--b','LineWidth',1)
        hold on
        plot(clustercenters(j,1),clustercenters(j,2),'*')
%         if (p==1)
%             plot(Rcopy.*cos(th),R.*sin(th),'-r','LineWidth',2);
%         end
    end
    R=R/xfactor(packing(p)-2);       
%     pbaspect([1 1 1])
end
% xcenter=[0];
% ycenter=[0];
R=Rcopy;
% ncell_baseline=numberofcells(Rcopy,Ra,xfactor(5),7);
% ncell_proposed = prod(packing)
% [xcenter,ycenter]=packing3to6(Ra,5);
% clustercenters=[xcenter' ycenter'];
%  R=xfactor(3)*Rsmall;
% [xcenter,ycenter]=packing7(Ra);
% [x,y]=packing8to10(Ra,f+2);
% plot(x,y,'bo','MarkerSize',10)
%plot(p(:,1),p(:,2),'*')
plot(R.*cos(th),R.*sin(th),'-r','LineWidth',2)
pbaspect([1 1 1])

==> Secondment2/simulation_AAU/main_with_optimal_packing.m <==
clc
clear all
close all
xfactor=[2/sqrt(3) sqrt(2) 1.641 1.7988 2 1+2*cos(2*pi/7) 1+2*cos(2*pi/8) 1+2*cos(2*pi/9)];
Ra=50;
N=6;
% f=8;
% R=xfactor(f)*Ra;
xuser =[-16.3908096178806;-23.0920577757698;21.4385476504941;10.0677413282583;8.69879852882329;7.18848119534355];
yuser = [-7.56546701548778;4.49674324097953;0;10.984011207635834;14.1317528636164;-25.1646078058945];
% R=xfactor(5)*xfactor(4)*Ra;
Rc =500;
R=Rc;
xuser =rand(N,1).*Rc;
yuser = rand(N,1).*Rc;
x0=0;
y0=0;
t = 2*pi*rand(N,1);
r = Rc*sqrt(rand(N,1));
xuser = x0 + r.*cos(t);
yuser = y0 + r.*sin(t);
R=500;
Rcopy=R;
index=0;
th = 0:pi/50:2*pi;
while (R>Ra)
    index=index+1;
    for i=1:size(xfactor,2)
        ncell(i)=numberofcells(R,Ra,xfactor(i),i+2);
    end
    nmin=min(ncell);
    packing(index) = find(ncell==nmin)+2;
    R =R/xfactor(find(ncell==nmin));
end
R=Rcopy;
for p=1:size(packing,2)
    Rsmall =R/xfactor(packing(p)-2);
    if (p==1)
        if (packing(p)<=6)
            [xtemp,ytemp]=packing3to6(Rsmall,packing(p));
        elseif (packing(p)>=8)
            [xtemp,ytemp]=packing8to10(Rsmall,packing(p));
        else
            [xtemp,ytemp]=packing7(Rsmall);
        end
        xcord=reshape(xtemp',size(xtemp,2)*size(xtemp,1),1);
        ycord=reshape(ytemp',size(ytemp,2)*size(ytemp,1),1);
        clustercenters=[xcord ycord];
    else
        
        for  ii=1:size(clustercenters,1)
            if (packing(p)<=6)
                [xtemp,ytemp]=packing3to6(Rsmall,packing(p));
            elseif (packing(p)>=8)
                [xtemp,ytemp]=packing8to10(Rsmall,packing(p));
            else
                [xtemp,ytemp]=packing7(Rsmall);
            end
            xt1(ii,:)={xtemp+clustercenters(ii,1)};
            yt1(ii,:)={ytemp+clustercenters(ii,2)};            
        end
        xt=cell2mat(xt1);
        yt=cell2mat(yt1);
        xcord=reshape(xt',size(xt,2)*size(xt,1),1);
        ycord=reshape(yt',size(yt,2)*size(yt,1),1);
        clustercenters=[xcord ycord];            
    end 
    figure(2)
    for j=1:1:size(clustercenters,1)
        xunit = Rsmall.*cos(th) + clustercenters(j,1);
        yunit = Rsmall.* sin(th) + clustercenters(j,2);
        plot(xunit,yunit,'--b','LineWidth',1)
        pbaspect([1 1 1])
        hold on
        plot(clustercenters(j,1),clustercenters(j,2),'*')
%         if (p==1)
%             plot(Rcopy.*cos(th),R.*sin(th),'-r','LineWidth',2);
%         end
    end
    R=R/xfactor(packing(p)-2);       
   
end
% xcenter=[0];
% ycenter=[0];
R=Rcopy;
% ncell_baseline=numberofcells(Rcopy,Ra,xfactor(5),7);
% ncell_proposed = prod(packing)
% [xcenter,ycenter]=packing3to6(Ra,5);
% clustercenters=[xcenter' ycenter'];
%  R=xfactor(3)*Rsmall;
% [xcenter,ycenter]=packing7(Ra);
% [x,y]=packing8to10(Ra,f+2);
% plot(x,y,'bo','MarkerSize',10)
%plot(p(:,1),p(:,2),'*')
plot(R.*cos(th),R.*sin(th),'-r','LineWidth',2)
plot(xuser,yuser,'p')
pbaspect([1 1 1])

==> Secondment2/simulation_AAU/min_pap_number.m <==
clc
clear all
close all
pindex=3;
Rsmall=100;
for j=1: pindex
     x(j)=Rsmall*cos(2*pi*(j-1)/(pindex));
     y(j)=Rsmall*sin(2*pi*(j-1)/(pindex));
end
 plot (x,y,'*')
 alpha_k=2*60;
 T_start = 60;
 Ak(1)=T_start;
 Tk(1)=1;
 
 for i=1:size(x,2)-1
     Ak(i+1)= Ak(i)+ alpha_k;
     Tk(i+1)=rho*
 end
 

==> Secondment2/simulation_AAU/numberofcells.m <==
function [ncell] = numberofcells(R,Ra,cpfactor,cpindex)
ncell=cpindex^(ceil(1/log2(cpfactor)*log2(R/Ra)));
end



==> Secondment2/simulation_AAU/packing3to6.m <==
function [x,y] = packing3to6(Rsmall,pindex)
 for j=1: pindex
     x(j)=Rsmall*cos(2*pi*(j-1)/(pindex));
     y(j)=Rsmall*sin(2*pi*(j-1)/(pindex));
 end
end



==> Secondment2/simulation_AAU/packing7.m <==
function [x,y] = packing7(Rsmall)
i=0:5;        
x=Rsmall.*sqrt(3).*cos(2.*pi.*i./6);
y=Rsmall.*sqrt(3).*sin(2.*pi.*i./6);
x(7)=0;
y(7)=0;
end



==> Secondment2/simulation_AAU/packing8to10.m <==
function [x,y] = packing8to10(Rsmall,pindex)
i=0:pindex-2;        
x=Rsmall.*[1+2.*sin(pi/(pindex-1))].*cos(2.*pi.*i./(pindex-1));
y=Rsmall.*[1+2.*sin(pi/(pindex-1))].*sin(2.*pi.*i./(pindex-1));
x(pindex)=0;
y(pindex)=0;
end

==> Secondment2/simulation_AAU/plotting_basePatterns.m <==
clc
clear all
close all
xfactor=[2/sqrt(3) sqrt(2) 1.641 1.7988 2 1+2*cos(2*pi/7) 1+2*cos(2*pi/8) 1+2*cos(2*pi/9)];
Ra=1;
th = 0:pi/50:2*pi;
Rsmall=Ra;
for i=1:8
    R=xfactor(i)*Ra;
    if ((i+2)<=6)
            [xtemp,ytemp]=packing3to6(Rsmall,i+2);
    elseif ((i+2)>=8)
            [xtemp,ytemp]=packing8to10(Rsmall,i+2);
    else
            [xtemp,ytemp]=packing7(Rsmall);
    end
    xcord=reshape(xtemp',size(xtemp,2)*size(xtemp,1),1);
    ycord=reshape(ytemp',size(ytemp,2)*size(ytemp,1),1);
    clustercenters=[xcord ycord];
    subplot(2,4,i)
    for j=1:1:size(clustercenters,1)
        xunit = Ra.*cos(th) + clustercenters(j,1);
        yunit = Ra.* sin(th) + clustercenters(j,2);
        plot(xunit,yunit,'--B','LineWidth',1)
        pbaspect([1 1 1])
        hold on
        plot(clustercenters(j,1),clustercenters(j,2),'*')
%         pbaspect([1 1 1])
        title(sprintf('%d Packing',i+2))
        grid on
    end
    plot(R.*cos(th),R.*sin(th),'-r','LineWidth',2)
    pbaspect([1 1 1])
    xtemp=0;
    ytemp=0;
end


==> Secondment2/simulation_AAU/ranvar/distrmu.m <==
function [mu] = distrmu(distr, dpar)
 
% DISTRMU a table-lookup function. For a given handle to an external
% random number generator extracts the expected value from its
% parameter list.  
%
% [mu] = distrmu(distr, dpar)
%
% Inputs:
%      distr - pointer to an external function generating random
%        numbers from the desired distribution:
%                @rand: uniform in (0,1)
%                @simexp: Exp(lambda)
%                @simparetonrm: Pareto(alpha, gamma) (see SIMPARETONRM) 
%                @randn: standard normal
%       dpar - a cell array of the distribution parameters 
%
% Outputs:
%      mu - the expected value
%
% See also DISTRSTAT.

% Author: R.Gaigalas
% v1.0 06-Oct-05


  switch func2str(distr)
%  switch distr
   case 'ones' % degenerate=1 wp1 - counting process
      mu = 1;
        
   case 'rand' % uniform (0,1)
      mu = 0.5;
      
   case 'simexp' % Exp(lambda)
      mu = 1/dpar{1};
      
   case 'simparetonrm' % Pareto(alpha, gamma)
      mu = 1/(dpar{2}*(dpar{1}-1)); 

      
    otherwise
      error('Bad parameter <distr>');
      return;
 
  end  


==> Secondment2/simulation_AAU/ranvar/distrstat.m <==
function [statdist, statpar] = distrstat(distr, dpar)
% 
% [statdist, statpar] = distrstat(distr, dpar)
%
% DISTRSTAT a table-lookup function. For a given handle to an
% external random number generator returns a handle to a generator
% from the stationary distribution:
%
%         G(t) = 1/mu * int_0^t (1-F(s)) ds
% 
% Parameters to both distributions are given in cell-arrays.
% 
% Inputs:
%      distr - pointer to the external function generating random
%        numbers from the desired distribution:
%                @rand: uniform in (0,1)
%                @simexp: Exp(lambda)
%                @simparetonrm: Pareto(alpha, gamma) (see function
%                                                     SIMPARETONRM) 
%                @randn: standard normal
%       dpar - a cell array of the distribution parameters 
%
% Outputs:
%      statdist - the stationary distribution
%      statpar - a cell array with the parameters of the stationary
%         distribution 
%
% See also DISTRMU.

% Author: R.Gaigalas
% v1.0 06-Oct-05

  switch func2str(distr)
%  switch distr
   case 'ones' % degenerate=1 wp1 - counting process
      statdist = @ones;
      statpar = {};
      mu = 1;
        
   case 'rand' % uniform (0,1)
      % G(x)=2*x-x^2, 0<=x<=1
      statdist = @simlinear;
      statpar = {};
      
   case 'simexp' % Exp(lambda)
      statdist =  @simexp;
      statpar = dpar;

   case 'simpareto' % Pareto(alpha)
      statdist = @simpareto;
      statpar = {dpar{1}-1, dpar{2}};      
      
   case 'simparetonrm' % Normalized Pareto(alpha, gamma)
      statdist = @simparetonrm;
      statpar = {dpar{1}-1, dpar{2}};

    otherwise
      error('Bad parameter <distr>');
      return;
 
  end  


==> Secondment2/simulation_AAU/ranvar/simbinom.m <==
function [sample] = simbinom(npoints, n, p)
% SIMBINOM random numbers from binomial distribution
%
% [sample] = simbinom(npoints, n, p)
%
% Inputs: npoints - sample size
%         n - parameter of the distribution, number of trials
%         p - parameter of the distribution, probability of success
%
% Outputs: sample - vector of random numbers
%
% See also SIMDISCR, SIMEXP, SIMGEOM, SIMPARETO

% Authors: R.Gaigalas, I.Kaj
% v1.2 04-Oct-02

  % generate n samples from Bernoulli and sum up
  sample = sum(rand(n, npoints)<p);  



==> Secondment2/simulation_AAU/ranvar/simdiscr.m <==
function [sample] = simdiscr(npoints, pdf, val)
% SIMDISCR random numbers from a discrete random
% variable X which attains values x1,...,xn with probabilities
% p1,...,pn 
% [sample] = simdiscr(n_points, pdf [, val])
%
% Inputs: npoints - sample size
%         pdf - vector of probabilities (p1, ...,  pn). They should
%            sum up to 1.
%         val - optional, vector of values (x1, ... xn). Default is
%            assumed (1, ..., n).
%
% Outputs: sample - vector of random numbers
%
% See also SIMBINOM, SIMEXP, SIMGEOM, SIMPARETO

% Authors: R.Gaigalas, I.Kaj
% v1.2 04-Oct-02

  % check arguments
  if (sum(pdf) ~= 1)
    error('Probabilities does not sum up to 1');
  end
  
  n = length(pdf);
  
  % if the last argument omitted
  % assign (1, ..., n) to the value vector
  if (nargin==2)
    val = [1:n];
  end
    
  cumprob = [0 cumsum(pdf)]; % the jump points of cdf
  
  runi = rand(1, npoints); % random uniform sample

  sample = zeros(1, npoints);
  for j=1:n
    % if the value of U(0,1) falls into the interval (p_j, p_j+1) 
    % assign the value xj to X 
    ind = find((runi>cumprob(j)) & (runi<=cumprob(j+1)));
    sample(ind) = val(j);
  end


==> Secondment2/simulation_AAU/ranvar/simexp.m <==
function [sample] = simexp(M, N, lambda)

% SIMEXP random numbers from exponential distribution
%   pdf f(x)=lambda exp(-lambda*x), x>0
%
% [sample] = simexp(M, N, lambda)
%
% Inputs: 
%        M - number of rows in the output matrix
%        N - number of columns in the output matrix
%         lambda - parameter of the distribution
%
% Outputs: 
%        sample - a matrix of random numbers
%
% See also SIMBINOM, SIMDISCR, SIMGEOM, SIMPARETO

% Authors: R.Gaigalas, I.Kaj
% v1.3 Created 04-Oct-02
%      Modified 02-Dec-05 to generate a matrix

  % generate a sample of U(0, 1) and apply the inverse cgf
  sample = -log(rand(M, N))./lambda;


==> Secondment2/simulation_AAU/ranvar/simgeom.m <==
function [sample] = simgeom(npoints, p)
% SIMGEOM random numbers from geometric distribution
%  pdf p(k)=p(1-p)^k,   k=0,1,...
% 
% [sample] = simgeom(npoints, p)
%
% Inputs: npoints - sample size
%         p - parameter of the distribution
%
% Outputs: sample - vector of random numbers
%
% See also SIMBINOM, SIMDISCR, SIMEXP, SIMPARETO

% Authors: R.Gaigalas, I.Kaj
% v1.2 04-Oct-02

  % generate a sample of Exp(lambda) with lambda=-log(1-p)
  % and take the largest integer less than or equal to the result 
  sample = floor(log(rand(1, npoints))./log(1-p));


==> Secondment2/simulation_AAU/ranvar/simlinear.m <==
function [sample] = simlinear(M, N)
%
% [sample] = simlinear(M, N)
%
% Generate a matrix of random numbers from the "linear"
% distribution with 
%
% pdf      f(x) = 2-2*x,  0<=x<=1,
%
%                 /0,       x<=0
% cdf      F(x) = |2*x-x^2, 0<=x<=1
%                 \1,       x>=1
%
% It is the stationary distribution for the uniform (0, 1)
% distribution:
%         F(x) = 1/mu * int_0^x (1-F_U(y)) dy
%
% Inputs:
%        M - number of rows in the output matrix
%        N - number of columns in the output matrix
%
% Outputs:
%        sample - MxN matrix of random numbers
%

% Authors: R.Gaigalas, I.Kaj
% v1.0 15-Nov-05

  sample = 1-(1-rand(M, N)).^0.5;


==> Secondment2/simulation_AAU/ranvar/simpareto.m <==
function [sample] = simpareto(M, N, alpha)

% SIMPARETO random numbers from Pareto distribution:
%   pdf   f(x)=alpha/(1+x)^(1+alpha), x>0
%   cdf   F(x)=1-1/(1+x)^alpha, x>0
%   inverse cdf G(y)=(1-y)^(-1/alpha)-1, 0<y<1
%
% [sample] = simpareto(M, N, alpha)
%
% Inputs: 
%        M - number of rows in the output matrix
%        N - number of columns in the output matrix
%        alpha - parameter of the distribution. Should be
%           positive. 
%
% Outputs:
%        sample - a matrix of random numbers
%
% See also SIMBINOM, SIMDISCR, SIMEXP, SIMGEOM

% Authors: R.Gaigalas, I.Kaj
% v1.3 04-Oct-02
%      Modified 02-Dec-05 to generate a matrix

  % check arguments
  if (alpha <= 0)
    error('alpha negative or zero');
  end

  % generate a uniform sample and apply the inverse cdf
  sample = (1-rand(M, N)).^(-1/alpha)-1;



==> Secondment2/simulation_AAU/ranvar/simparetonrm.m <==
function [sample] = simparetonrm(M, N, alpha, gamma)

% SIMPARETONRM Generate a matrix of random numbers from the
% normalized Pareto distribution with
%
% pdf      f(x) = alpha*gamma/(1+gamma*x)^(1+alpha),  x>0,
% cdf      F(x) = 1-(1+gamma*x)^(-alpha).
%
% The additional parameter gamma allows to control the expected
% value. For alpha>1 the expected value exists and is equal to
% 1/(gamma*(alpha-1)).
%
% [sample] = simparetonrm(M, N, alpha, gamma)
%
% Inputs:
%        M - number of rows in the output matrix
%        N - number of columns in the output matrix
%        alpha - tail parameter of the distribution
%        gamma - parameter of the distribution
%
% Outputs:
%        sample - MxN matrix of random numbers
%
% See also SIMBINOM, SIMDISCR, SIMGEOM, SIMEXP, SIMPARETO

% Authors: R.Gaigalas, I.Kaj
% v2.0 17-Oct-05

  sample = ((1-rand(M, N)).^(-1/alpha)-1)./gamma;


==> Secondment2/simulation_AAU/service/servpath.m <==
function servpath(sdir)

% SERVPATH add the counting processes and random number
% directories to the path. 
% Alternatively, you may add to your startup.m:
%  addpath('path_to_stsim\service', ...
%          'path_to_stsim\ranvar')
%  
%  servpath([sdir])
%
% Input: 
%      sdir - optional; path to the main directory with the
%         files. Default - current directory.

% Authors: R.Gaigalas, I.Kaj
% v1.0 17-Dec-05

  if nargin<1
    sdir = pwd;
  end

 addpath(sdir, regexprep(sdir, 'service', 'ranvar'));
 


==> Secondment2/simulation_AAU/service/simgeod1.m <==
m=5000;
p=0.2;

N=zeros(1,m);
A=geornd(1-p,1,m);

for n=2:m
N(n)=N(n-1)+A(n)-(N(n-1)+A(n)>=1);
end

stairs((0:m-1),N);

%figure(2)
%stairs(cumsum(N));















==> Secondment2/simulation_AAU/service/simmd1.m <==
function [jumptimes, systsize] = simmd1(tmax, lambda)
% SIMMD1 simulate a M/D/1 queueing system. Poisson arrivals 
% of intensity lambda, deterministic service times S=1.
% 
% [jumptimes, systsize] = simmd1(tmax, lambda)
%
% Inputs: tmax - simulation interval
%         lambda - arrival intensity 
%
% Outputs: jumptimes - time points of arrivals or departures
%          systsize - system size in M/D/1 queue
%	   systtime - system times
 
% Authors: R.Gaigalas, I.Kaj
% v1.2 07-Oct-02


% set default parameter values if ommited
if (nargin==0)
 tmax=1500;
 lambda=0.95;
end

arrtime=-log(rand)/lambda;  % Poisson arrivals
i=1;                  
  while (min(arrtime(i,:))<=tmax)
    arrtime = [arrtime; arrtime(i, :)-log(rand)/lambda];  
    i=i+1;
  end
n=length(arrtime);           % arrival times t_1,...t_n         

arrsubtr=arrtime-(0:n-1)';           % t_k-(k-1)
arrmatrix=arrsubtr*ones(1,n);        
deptime=(1:n)+max(triu(arrmatrix));  % departure times 
                                     % u_k=k+max(t_1,..,t_k-k+1)
				     
B=[ones(n,1) arrtime ; -ones(n,1) deptime']; 
Bsort=sortrows(B,2);                 % sort jumps in order
jumps=Bsort(:,1);
jumptimes=[0;Bsort(:,2)];
systsize=[0;cumsum(jumps)];                 % M/D/1 process
systtime=deptime-arrtime';                  % system times 

% plot a histogram of system times
hist(systtime,30);





==> Secondment2/simulation_AAU/service/simmg1.m <==
function [jumptimes, systsize, systtime] = simmg1(tmax, lambda)
% SIMMG1 simulate a M/G/1 queueing system. Poisson arrivals 
% of intensity lambda, uniform service times.
% 
% [jumptimes, systsize, systtime] = simmd1(tmax, lambda)
%
% Inputs: tmax - simulation interval
%         lambda - arrival intensity 
%
% Outputs: jumptimes - time points of arrivals or departures
%          systsize - system size in M/G/1 queue
%	       systtime - system times


% Authors: R.Gaigalas, I.Kaj
% v1.2 07-Oct-02

% set default parameter values if ommited
if (nargin==0)
  tmax=1500;                  % simulation interval 
  lambda=0.99;                 % arrival intensity 
end

arrtime=-log(rand)/lambda;  % Poisson arrivals
i=1;                  
  while (min(arrtime(i,:))<=tmax)
    arrtime = [arrtime; arrtime(i, :)-log(rand)/lambda];  
    i=i+1;
  end
n=length(arrtime);           % arrival times t_1,...,t_n         

servtime=2.*rand(1,n);          % service times s_1,...,s_k
cumservtime=cumsum(servtime);

arrsubtr=arrtime-[0 cumservtime(:,1:n-1)]';           % t_k-(k-1)
arrmatrix=arrsubtr*ones(1,n);        
deptime=cumservtime+max(triu(arrmatrix));  % departure times 
                                        % u_k=k+max(t_1,..,t_k-k+1)   

% Output is system size process N and system waiting 
% times W.
B=[ones(n,1) arrtime ; -ones(n,1) deptime']; 
Bsort=sortrows(B,2);                 % sort jumps in order
jumps=Bsort(:,1);
jumptimes=[0;Bsort(:,2)];
systsize=[0;cumsum(jumps)];          % size of M/G/1 queue
systtime=deptime-arrtime';            % system times 

figure(1)
stairs(jumptimes,systsize);
xmax=max(systsize)+5;
axis([0 tmax 0 xmax]);
grid

figure(2)
hist(systtime,20);



==> Secondment2/simulation_AAU/service/simmginfty.m <==
function [jumptimes, systsize] = simmginfty(tmax, lambda)
% SIMMGINFTY simulate a M/G/infinity queueing system. Arrivals are
% a homogeneous Poisson process of intensity lambda. Service times
% Pareto distributed (can be modified).  
% 
% [jumptimes, systsize] = simmginfty(tmax, lambda)
%
% Inputs: tmax - simulation interval
%         lambda - arrival intensity 
%
% Outputs: jumptimes - times of state changes in the system
%	   systsize - number of customers in system
%
% See SIMSTMGINFTY, SIMGEOD1, SIMMM1, SIMMD1, SIMMG1.

% Authors: R.Gaigalas, I.Kaj
% v2.0 Created 07-Oct-02
%      Modified 22-Nov-05: 
%       a much more optimal method to generate Poisson arrivals 

  % set default parameter values if ommited
  if (nargin==0)
    tmax=1500;
    lambda=1; 
  end

  % generate Poisson arrivals
  % the number of points is Poisson-distributed
  npoints = poissrnd(lambda*tmax);

  % conditioned that number of points is N,
  % the points are uniformly distributed
  if (npoints>0)
    arrt = sort(rand(npoints, 1)*tmax);
  else
    arrt = [];
  end

% uncomment if not available POISSONRND
% generate Poisson arrivals
% arrt=-log(rand)/lambda;      
% i=1;                  
%   while (min(arrt(i,:))<=tmax)
%     arrt = [arrt; arrt(i, :)-log(rand)/lambda];  
%     i=i+1;
%   end
% npoints=length(arrt);        % arrival times t_1,...,t_n         

%  servt=50.*rand(n,1);          % uniform service times s_1,...,s_k

  alpha = 1.5;                   % Pareto service times
  servt = rand^(-1/(alpha-1))-1; % stationary renewal process
  servt = [servt; rand(npoints-1,1).^(-1/alpha)-1];  
  servt = 10.*servt;             % arbitrary choice of mean

  dept = arrt+servt;            % departure times 

  % Output is system size process N. 
  B = [ones(npoints, 1) arrt; -ones(npoints, 1) dept]; 
  Bsort = sortrows(B, 2);                 % sort jumps in order
  jumps = Bsort(:, 1);
  jumptimes = [0; Bsort(:, 2)];
  systsize = [0; cumsum(jumps)];         % M/G/infinity system size
                                         % process 

  stairs(jumptimes, systsize);
  xmax = max(systsize)+5;
  axis([0 tmax 0 xmax]);
  grid



==> Secondment2/simulation_AAU/service/simmm1.m <==
function [tjump, systsize] = simmm1(n, lambda, mu)
% SIMMM1 simulate a M/M/1 queueing system. Poisson arrivals of
% intensity lambda. Poisson service times S of intensity mu.
% 
% [tjump, systsize] = simmm1(n, lambda, mu)
%
% Inputs: n - number of jumps
%         lambda - arrival intensity 
%         mu - intensity of the service times  
%
% Outputs: tjump - cumulative jump times
%          systsize - system size

% Authors: R.Gaigalas, I.Kaj
% v1.2 07-Oct-02

  % set default parameter values if ommited
  if (nargin==0)
    n=500;
    lambda=0.8;
    mu=1;
  end

  i=0;     %initial value, start on level i
  tjump(1)=0;  %start at time 0
  systsize(1)=i;  %at time 0: level i

  for k=2:n
     if i==0
       mutemp=0;
     else 
       mutemp=mu;
     end
      
     time=-log(rand)/(lambda+mutemp);   % Inter-step times:
                                        % Exp(lambda+mu)-distributed
     if rand<lambda/(lambda+mutemp)
       i=i+1;     %jump up: a customer arrives
     else
       i=i-1;     %jump down: a customer is departing
     end          %if

     systsize(k)=i;      %system size at time i
     tjump(k)=time;      
  end             %for i

  tjump=cumsum(tjump);    %cumulative jump times
  stairs(tjump,systsize);    




==> Secondment2/simulation_AAU/service/simstmginfty.m <==
function [jmptimes, syssize] = simstmginfty(maxtime, lambda, servdist, ...
                                            servpar, b_verb) 

% SIMSTMGINFTY generate the system size process in a stationary
% M/G/infinity queueing system. Arrivals are a homogeneous Poisson
% process of intensity lambda. Distribution of service times is
% arbitrary. It is passed into the function as a MATLAB function
% handle to an external random number generator together
% with a cell-array containing distribution parameters.
% 
% [jmptimes, syssize] = simstmginfty(maxtime, lambda, servdist,
% servpar, b_verb) 
%
% Example:
%   [jmptimes, syssize] = simstmginfty(5, 2, @randn, {1, 0.5}, 1);  
% generates the process on the interval [0, 5) with arrival
% intensity lambda and normaly distributed service times, mu=1, 
% sigma=0.5. 
%
% Inputs: 
%         maxtime - simulation interval
%         lambda - arrival intensity 
%         servdistr - distribution of the service times: a handle to
%           the external function generating random numbers from the
%           desired distribution:
%                @rand: uniform in (0,1)
%                @simexp: Exp(lambda)
%                @simparetonrm: Pareto(alpha, gamma) (see SIMPARETONRM)
%                @randn: standard normal
%         servpar - a cell array of parameters to the distribution
%           of the service times
%          
%
% Outputs: jmptimes - times of state changes in the system
%	   syssize - number of customers in system
% 
% See SIMGEOD1, SIMMM1, SIMMD1, SIMMG1, SIMMGINFTY.

% Authors: R.Gaigalas, I.Kaj
% v1.0 06-Oct-05 Modified simmginfty to generate a stationary system

  % default parameter values
  if (nargin==0)
    maxtime = 1;
    lambda = 5; 

    alpha = 1.4;
    servmu = 1;
    servdist = @simparetonrm;
    servpar = {alpha, 1/(servmu*(alpha-1))};
    
    b_verb = 1;
  end

  if (b_verb==1)
    fprintf('##Generating an M\\G\\infinity queue\n');
    fprintf('  Time window: %.2f\n', maxtime);    
    fprintf('  Arrival intensity: %.2f\n', lambda);
    fprintf('  Service distribution: %s\n', func2str(servdist));
    fprintf('    distr. params: %.2f\n', servpar{:});
    fprintf('\n');
  end

  
  % extract the expected value of the service times
  servmu = distrmu(servdist, servpar);

  % a stationary system is assumed to be working from the time
  % "-infinity": at time zero there is a Poisson number of
  % customers in the system with stationary service times
  nstart = poissrnd(lambda*servmu); % a Poisson r.v.
  if (nstart>0)
    % a handle to the stationary distribution
    [statdist, statpar] = distrstat(servdist, servpar);
    % parameters for the random number generator
    rndpar1 = {nstart, 1, statpar{:}};
    % stationary service times
    stattimes = feval(statdist, rndpar1{:});
    % the customers who arrived before t=0 have arrival time zero  
    arrtimes = zeros(size(stattimes));
  else
    stattimes = [];
    arrtimes = [];
  end

  if b_verb % print info
    fprintf(1, '##Customers at time zero: %i\n', nstart);
  end  

  % generate Poisson arrivals for the new customers
%  arrtimes = [arrtimes; genpoispp(maxtime, lambda)];

  % generate Poisson arrivals for the new customers
  % the number of points is Poisson-distributed
  npoints = poissrnd(lambda*maxtime);

  % conditioned that number of points is N,
  % the points are uniformly distributed
  if (npoints>0)
    arrtimes = [arrtimes; sort(rand(npoints, 1)*maxtime)];
  end
    
  % total number of customers
  ntotal = length(arrtimes);

  
  % parameters for the random number generator
  rndpar2 = {ntotal-nstart, 1, servpar{:}};
  % generate service times for the new customers
  servtimes = [stattimes; feval(servdist, rndpar2{:})];
  
  % departure times
  deptimes = arrtimes+servtimes;
  
  % sort all the arrivals and departures together with the arrival
  % rate process
  arrate = [arrtimes ones(ntotal, 1); deptimes -ones(ntotal, 1)];
  arrate = sortrows(arrate, 1);
  jmptimes = arrate(:, 1);
  syssize = cumsum(arrate(:, 2));
  
  % cut the counting process not to exceed the time window 
  % and delete the zero times in the beginning from the "negative"
  % arrivals, leave only one 
  ci = find((jmptimes>0) & (jmptimes<=maxtime));
  if (~isempty(ci))
    fc = max(ci(1)-1, 1);
    lc = ci(end);
    jmptimes = jmptimes(fc:lc);
    syssize = syssize(fc:lc);
    % set the last value to maxtime  
    jmptimes = [jmptimes; maxtime];
    syssize = [syssize; syssize(end)];
  end

  if b_verb % print info
    fprintf(1, '##Events generated: %i\n', size(jmptimes, 1));
    fprintf(1, '##Expected number of events lambda*(1+1/mu)*T: %.2f\n', ...
	    lambda*(1+1/servmu)*maxtime);
  end  



==> Secondment2/simulation_AAU/service/test.m <==
clc
clear all
close all
tmax=1000;
lambda=5;
rng('default')
rho=[2 4 2];
arr_interval=4;
for index=1:3
    [arrtime, servtime] = simmg1(tmax, lambda,0,arr_interval,0.1.*lambda,0,arr_interval.*rho(index));
    Ak=arrtime;
    Tk=servtime';
    % [jumptimes, systsize]= simmd1(tmax, lambda);
    K=size(arrtime,1);
    M=10;
    for m=1:M
        for k=1:K
            if (k<=m)
                for l=1:k+m-1
                 Ck(m,l)=Ak(l)+Tk(l);
                end
                temp1=Ck(m,1:(k+m-1));
                temp2=sort(temp1);
                Dk(m,k)=temp2(k);
    %             Ck(m,k)=Dk(m,k);
            elseif(k>K+1-m)            
                temp1=Ck(m,1:K);
                temp2=sort(temp1);
                Dk(m,k)=temp2(k);
            else
                for l=m+1:k+m-1
                 Ck(m,l)= max(Ak(l),Dk(m,(l-m)))+Tk(l);
                end
                temp1=Ck(m,1:(k+m-1));
                temp2=sort(temp1);
                Dk(m,k)=temp2(k);            
            end
        end
        Average_waiting_time(index,m)=sum(Ck(m,:)'-Ak-Tk)./K;
    end
end
    plot(1:M,Average_waiting_time(1,:))
    hold on
    plot(1:M,Average_waiting_time(2,:))
%      plot(1:M,Average_waiting_time(3,:))
    xlabel('m')
    ylabel('Average waiting time')
    grid on
    legend ('Traffic Intensity=2', 'Traffic Intensity=4')
% figure(5)
% plot(1:K,Ck(8,:))
% hold on
% plot(1:K,Dk(8,:))
% plot(1:K,Ak)
% legend('Ck','Dk','Ak')

==> Secondment2/simulation_AAU/service/test_version1.m <==
clc
clear all
close all
tmax=1000;
lambda=5;
rng('default')
[arrtime, servtime] = simmg1(tmax, lambda,0,4,0.1.*lambda,0,16);
Ak=arrtime;
Tk=servtime';
% [jumptimes, systsize]= simmd1(tmax, lambda);
K=size(arrtime,1);
M=10;
m=1;
for k=1:K
    if (k<=m)
        for l=1:k+m-1
         Ck(l)=Ak(l)+Tk(l);
        end
        temp1=Ck(1:(k+m-1));
        temp2=sort(temp1);
        Dk(k)=temp2(k);
%             Ck(m,k)=Dk(m,k);
    elseif(k>K+1-m)            
        temp1=Ck(1:K);
        temp2=sort(temp1);
        Dk(k)=temp2(k);
    else
        for l=m+1:k+m-1
         Ck(l)= max(Ak(l),Dk((l-m)))+Tk(l);
        end
        temp1=Ck(1:(k+m-1));
        temp2=sort(temp1);
        Dk(k)=temp2(k);            
    end
    if (k<=m)
        continue;
    else
        if (Dk((k-m))-0.1.*Ak(k)>Ak(k))
            m=m+1;
        end
    end
    m
end

%     Average_waiting_time(m)=sum(Ck(m,:)'-Ak-Tk)./K;

% plot(1:M,Average_waiting_time)
% xlabel('m')
% ylabel('Average_waiting_time')
% grid on
% figure(5)
% plot(1:K,Ck(8,:))
% hold on
% plot(1:K,Dk(8,:))
% plot(1:K,Ak)
% legend('Ck','Dk','Ak')

==> Secondment2/simulation_AAU/service/toy_example.m <==
clc
clear all
close all
nofusers=10;
average_servicetime=60;
tmax=1000;
lambda=5;
rho=0.5;%serving time/time difference of arrival
a=5;
b=5;
c=rho*a;
d=rho*b;
activation_prob=0.1;
[Ak, Tkservice] = simmg1(tmax, lambda,0,4,0.1.*lambda,0,16);%simmg1(tmax, lambda,a,b,mu,c,d)
K=size(Ak,2);
Tfly=0.5.*(c+d)/ratio;
%sequential
service_request_id_sorted=sort(service_request_id);
Tkflysequential=zeros(1,K);
Dksequential=zeros(1,K);
Tkflysequential(1,1)=(service_request_id_sorted(1)-1).*Tfly;
Dksequential(1,1)=Tkservice(1,1)+Tkflysequential(1,1);

%based on the order of the service request
Tkflyrequset=zeros(1,K);
Dkrequest=zeros(1,K);
Tkflyrequset(1,1)=(service_request_id(1)-1).*Tfly;
Dkrequest(1,1)=Tkservice(1,1)+Tkflyrequset(1,1);
for kindex=2:K
    Tkflysequential(1,2:end) = abs(service_request_id_sorted(kindex)-service_request_id_sorted(kindex-1)).*Tfly;
    Dksequential(1,kindex)=Dksequential(1,kindex-1)+Tkservice(1,kindex)+Tkflysequential(1,kindex);
    Tkflyrequset(1,2:end) = abs(service_request_id(kindex)-service_request_id(kindex-1)).*Tfly;
    Dkrequest(1,kindex)=Dkrequest(1,kindex-1)+Tkservice(1,kindex)+Tkflyrequset(1,kindex);
end
Wkrequest=Dkrequest-Ak-Tkservice
Wksequential = Dksequential-Ak-Tkservice





==> Secondment2/simulation_AAU/traj_optimization.m <==
clc
clear all
close all
No=3.98*10^-21;
bandwidth=100*10^6;
sigma2=No*bandwidth;
P=10^(23/10)*10^-3;
c=3e8;%%%% speed of light;
freq=5.8e9;%%% operating frequency
hmin=10;
hmax=50;
K=2;
sqsize = 250;
step_size= sqsize/K;
index=0;
xuser=0:step_size:sqsize;
yuser = 0:step_size:sqsize;
for i=1:size(xuser,2)
    for j=1:size(yuser,2)
        index=index+1;
        gk(index,:) = [xuser(i) yuser(j) 0];
        gamma(index) = 2*index;
    end
end
[x,Y]=meshgrid(xuser);
phith=45;
go=(c./(4*pi.*freq)).^2;
% t = 2*pi*rand(K,1);
% r = 500*sqrt(rand(K,1));
% xuser =  r.*cos(t); %x coordinates of users
% yuser =  r.*sin(t); %y coordinates of users
% zuser =zeros(K,1);
% gk=[xuser' yuser' zuser'];
K=size(gk,1)
% gamma = 5.*ones(1,K);
cvx_begin
    variable Uk(K,3)
%     variable Ukv(K,1)
    sumvariable=cvx(zeros(1,1));
    for k=1:K-1
       sumvariable=sumvariable+norm(Uk(k+1,:)-Uk(k,:));
    end
    minimize(sumvariable)
    subject to 
        for k=1:K         
         norm(Uk(k,:)-gk(k,:)) <= sqrt((P.*go)/(10*10.^(gamma(k)/10).*sigma2))         
         Uk(k,3) >= hmin
         Uk(k,3) <= hmax
         norm(Uk(k,1:2)-gk(k,1:2)) <= Uk(k,3).*tand(phith) 
         Uk(k,3)== 30;
        end
cvx_end
figure()
plot3(gk(:,1),gk(:,2),gk(:,3),'o')
hold on
plot3(Uk(:,1),Uk(:,2),Uk(:,3),'-*')
grid on
xlabel('X')
ylabel('Y')
zlabel('Z')
legend('Users','PAP locations')
figure()
plot(gk(:,1),gk(:,2),'o')
hold on
plot(Uk(:,1),Uk(:,2),'*')
grid on
xlabel('X')
ylabel('Y')
% zlabel('Z')
legend('Users','PAP locations')
